When "No Worries" Went Wrong: HRI Lessons for Foundation-Model Robots

When a person declined our robot's invitation to play, Alice turned her shoulder away and said "No worries, it's all good." Only after a brief pause did she drive off. The words and gestures were plausible but their order changed the message. In another episode, Alice informed a host that his visitor had arrived---while the visitor stood right beside him. Both came from a three-year ROS 2 HRI consortium that integrated large language and vision models as they emerged. Today's foundation models give robots broader capabilities to perceive their surroundings, reason about situations and generate behavior. Yet capability alone does not ensure that a changed situation shapes the action that reaches a person. Evidence may never be acquired, or a purpose or constraint may fail to survive planning and execution. A system may even report Success when an action no longer serves its intended purpose. Drawing on the consortium's engineering experience, we develop five design lessons about attention, knowledge, commitments, embodied timing and action authority. We then introduce TRACE, a lightweight review that changes one interaction premise, follows it to a decision or enforcement boundary, and produces an actionable architecture finding. A bounded analysis of a published LLM-generated behavior-tree system illustrates how an available clarification mechanism can go unused. The engineering lesson is to preserve accountability boundaries, not the computational pipelines that once exposed them.

==> anc/TRACE_Extended_Worksheet.md <==
# TRACE — Extended Premise-to-Effect Review Worksheet for HRI

**Supplementary material to:** *When “No Worries” Went Wrong: HRI Lessons for Foundation-Model Robots*, IEEE Robotics & Automation Magazine.
**Version:** 1.0 · **Status:** Supplementary material for double-anonymous peer review.

**Purpose:** A practitioner-facing companion to the article. It reproduces the article's TRACE card, review policies, case matrix and external desk review, and adds a fillable review record, operational guidance and a fully worked example.
**Evidence scope:** The method is illustrated with retrospective consortium incidents and a desk review of one published LLM-to-behavior-tree example. No comparative evaluation of diagnostic performance is claimed.

> **Core idea:** Follow a changed premise from the world to the component that can change the resulting effect.
>
> **Two ways a premise can fail:** it is **never established as usable evidence**, or the evidence, purpose or constraints are **not actionable at the boundary** where the human-facing effect is committed. The interpreting and executing components may be separate or unified; the review follows the responsibility, not a required agent architecture.

**Accountability boundary (as defined in the article):** An identifiable decision or enforcement point where relevant evidence, purpose, permission and execution constraints are considered for a consequential action, and where decision and outcome remain traceable. Different effects may warrant different checks; the last effective checkpoint is particularly important when action is delayed.

---

## A. TRACE review card (as published in the article)

**PICK** one human-facing effect subject to delay, changing context, handoff or significant consequence.

**RECORD** T: trigger; R: explicit operation versus purpose; A: evidence, source and age; C: authority and ordering; E: execution versus achievement. Record **producer → artifact → decision owner → time → effect**.

**CHANGE** one premise, keeping the original request fixed. Delay suggests goal/timing; uncertain observations suggest attention/provenance; handoffs suggest provenance/authority.

**FOLLOW** the change toward the effect:

- **Q1:** Under a stated policy, should the effect change?
- **Q2:** Was the premise established (absent, or available but unused)?
- **Q3:** Does acquired evidence and required purpose reach the decision boundary in time?
- **Q4:** Can that boundary alter, defer or sequence the effect?
- **Q5:** Would the remedy cause the opposite error?

**FIND** the earliest demonstrated break or record *unknown*; a Q1 policy ambiguity calls for clarification, not a defect label.

**DECIDE** clarify policy, instrument first, repair/validate a boundary, or report *no gap*. State paired acceptance scenarios and an inverse-risk check.

**Output — a located architecture finding:** “When [premise] changes, [effect] may still occur because [evidence, purpose, permission or ordering] is unavailable or unenforced at [boundary/time].”

**Reading note:** Q1 is conditional on an explicit review policy; a negative Q1 does not establish a defect. Q2 distinguishes unavailable evidence from an available but unused means of obtaining it. Q3 also checks whether a required *purpose record* exists; Q4 checks effective authority or ordering control. Q5 challenges the proposed remedy rather than serving as another failure detector. The sections below provide the operational detail behind this compact card.

---

## B. Practitioner guide: making the review reproducible

### B1. Select a candidate effect; select the first challenge from the same reason

Review **one observable consequence for a person** (utterance, approach, movement, disclosure, physical assistance, suppression of an action), rather than a whole agent or an entire robot. The reasons below are **prioritization cues, not mandatory conditions**.

| Reason this effect merits review | Start by challenging these lesson families | Example single-premise change |
|---|---|---|
| Trigger-to-effect **delay** | **L3. Preserve Task Purpose as Well as Task Triggers**; **L4. Check Social Effects at Execution, Including Their Order** | The goal was satisfied before the queued action began |
| **Changing/uncertain observations** | **L1. Treat Attention as a Budget**; **L2. Treat Stored Knowledge as Evidence, Not Fact** | The person being tracked is not the intended addressee |
| **Cross-component/model-to-executor handoff** | **L2. Treat Stored Knowledge as Evidence, Not Fact**; **L5. Separate Proposing from Committing** | A qualified belief becomes an unqualified executable assertion |
| **Hard-to-undo or high-consequence effect** | **L5. Separate Proposing from Committing**; **L4. Check Social Effects at Execution, Including Their Order** | Permission was withdrawn, or ordering changes the meaning |

If the first perturbation reveals no gap, try the next family **only when useful**; there is no need to exhaust a fixed checklist for every action. The five families are the article's **five design lessons**, not a second taxonomy. Missing observability is a **cross-cutting evidence finding**, not a sixth lesson.

### B2. Reconstruct the decision in one short record

| TRACE field | Write only what matters for this effect |
|---|---|
| **T — Trigger** | Which request/event started it? At what time? |
| **R — Rationale** | Explicit instruction; plausible purpose; *whose interpretation* of purpose? An inferred intention is not, by itself, authority. |
| **A — Assumptions** | Current person/object/context identity; evidence source; age; uncertainty. Note **unknown** where needed. |
| **C — Constraints** | Allowed actions; consent/authorization; temporal ordering; component empowered to alter the effect. |
| **E — Effects** | What action will the robot take? What outcome would actually count as satisfying the request? |

**Minimal boundary trace:** `producer → artifact → decision owner → time → effect`, matching the card. In an extended review, also name the artifact's consumer and the component with execution authority.

**Model-generated content:** Model-reported reasoning does not replace an actual message, state transition, tool invocation or runtime trace. Likewise, an LLM reviewer may draft a TRACE record from design artifacts and logs, but every reported handoff must refer to real evidence, and policy decisions remain an engineering responsibility.

### B3. Challenge and follow the changed premise

Hold the initial user request constant. Alter **one plausible fact or runtime condition** between commitment and effect. The change may be external (the person leaves, a goal is achieved, permission is withdrawn) or internal (generated speech is not ready when motion would start).

| Step | Review question | Outcome if proven absent | If not established |
|---|---|---|---|
| **Q1 — Normative relevance** | Under the specified interaction policy, **should** this change alter the effect? | **No defect** under that policy if no change is required | **Clarify policy / user authorization** |
| **Q2 — Evidence** | Was the premise established? If not, was evidence unavailable (**Q2-absent**) or a usable capability available but uninvoked (**Q2-unused**)? | **Acquisition/attention gap**; distinguish unavailable from unused | **Instrument or inspect sensing/state** |
| **Q3 — Propagation** | Do acquired evidence and any required purpose record reach the decision boundary in time? | **Handoff/freshness/commitment gap**; an absent required purpose record is a structural finding | **Instrument or inspect purpose state, messages and timestamps** |
| **Q4 — Effective control** | Can the boundary alter, defer, cancel, redirect, or **enforce the order** of the effect? | **Authority/decision/execution-contract gap** | **Inspect policy, scheduler, BT conditions, executor** |
| **Q5 — Inverse failure** | Would the candidate remedy create wrongful cancellation, interruption, delay, or paralysis? | Revise candidate remedy and fallback; **not** a diagnostic failure gate | Compare tradeoffs and seek evidence |

**Diagnostic rule:** Report the earliest **demonstrated** missing link on a path required by Q1's policy. If an upstream link is unknown, a downstream link cannot be called the *first* break. An independently documented downstream limitation may still be reported (e.g., failure-only repair at Q4 when no fresh evidence was sought at Q2). Keep these statuses distinct: **not documented**, **absent from the examined artifact**, **not implemented (verified)**, and **observed undesirable effect**.

**Two review modes:** In a *pre-mortem*, question marks signify implementation requirements and predicted risks; in a *post-mortem*, use actual logs/behavior and identify the strongest substantiated causal step. Historical anecdotes illustrate usage, not prospective validation.

### B4. Deliver an architecture decision, not a score

Fillable review record:

```text
REVIEW TARGET:     [one observable effect, intended recipient, effect owner]
MODE / EVIDENCE:   [pre-mortem | post-mortem]; [logs | code | paper | observation | assumption]
WHY REVIEWED:      [delay | changing context | handoff | consequence]
T / R:             [trigger / explicit request / inferred purpose / who inferred it]
A / C / E:         [evidence + provenance + age / permission + ordering / executed vs achieved]
CHANGED PREMISE:   [one plausible change; original request remains fixed]
POLICY (Q1):       [named policy; what should change and under what conditions]
Q1:                [Y under policy __ | No | ?] [reason]
Q2:                [Y | Q2-absent | Q2-unused | ?] [supporting artifact]
Q3:                [Y | N | ? | -] [purpose record / handoff / timestamp]
Q4:                [Y | N | ? | -] [control owner / scheduler / enforceable constraint]
Q5:                [inverse error + mitigating condition; not a defect gate]
LAST PROVEN LINK:  [producer → artifact → decision owner → time → effect]
FINDING / UNKNOWN: [first substantiated break, or unresolved evidence/policy]
MINIMUM REMEDY:    [which component must acquire, carry, evaluate or enforce what]
ACCEPTANCE PAIR:   [same request, unchanged premise vs changed premise]
DISPOSITION:       [clarify policy | instrument first | repair/validate | no gap]
```

**Finding template:** “When [premise] changes, [effect] **may still** occur because [evidence, purpose, permission or ordering] is unavailable or unenforced at [boundary/time].” Use **will** only if supported by implementation or observation, and *not established* when the causal path is unknown.

**Exit test:** The reviewer can point to the actual interface/owner, justify the least intrusive intervention (including *none*), and specify paired acceptance conditions. Merely completing fields does not count.

---

## C. Discrimination matrix (as in the article)

**Review policies.** **P_v:** For the visitor story, reconsider the notification if there is reliable evidence that the host has already met the guest. **P_m:** For the medication counterfactual, recheck a materially delayed reminder's continued relevance *before delivery*; when recent evidence is unavailable, this could include asking. Taken, not-taken and unknown reports require the response defined by the applicable care plan, not automatic cancellation. **Both are review policies, not claims about the teams' deployed policies.**

**Legend:** `Y/P` = Yes under the stated policy; `Y` = supported; `N` = absent from the examined path; `?` = not established; `–` = not inferred because an earlier link blocks it. A downstream `N` can separately document a control-path limitation without claiming that evidence reached it. Q5 is evaluated for each proposed remedy, not displayed as a gate.

| Effect / changed premise | Q1 | Q2 | Q3 | Q4 | Disposition |
|---|---|---|---|---|---|
| Visitor already met | `Y/P_v` | `?`: encounter evidence | `N`: no purpose record | `N`: no review | Gap under `P_v` |
| “No worries”: turn precedes reassurance | `Y` | `Y`: observed delay | `Y`: two paths | `N`: order | Observed sequencing gap |
| LLM proposes unapproved handler | `Y` | `Y` | `Y` | `Y`: blocked | **No gap** for this control |
| Medication status changes in transit (published example) | `Y/P_m` | `N`: never asked | `–` | `N`: failure-only repair | **Q2-unused** in public example; deployment unknown |

This small table is an **illustrative diagnostic contrast**, not a statistical defect-detection benchmark. The historical incidents were selected retrospectively. The absence of a published guard is not evidence that the authors' deployed experimental robot behaved unsafely.

---

## D. Worked review record: the visitor notification

**Episode (from the article).** The evening before a consortium meeting, photographs of expected visitors were loaded so that the robot could recognize and greet them. In the morning, the host asked the robot to let him know when the consortium manager arrived, then left the kitchen. The manager arrived and the two began talking. About ninety seconds later the robot approached and informed the host that the manager had arrived—while the manager stood beside him.

```text
REVIEW TARGET:     Spoken arrival notification to the host; effect owner: the pending-notification handler.
MODE / EVIDENCE:   Post-mortem; firsthand observation and knowledge of the historical architecture.
                   Recognition order was not logged.
WHY REVIEWED:      Delay (about 90 s between trigger and delivery) and changing social context.
T / R:             T: the manager is recognized (face recognition from pre-loaded photographs).
                   R: explicit request "let me know when the manager arrives";
                   inferred purpose "the host becomes aware of the arrival" (inferred by the reviewer,
                   not stored by the system).
A / C / E:         A: identities of host and manager; whether the host has already met the manager
                   was not represented.
                   C: the handler was authorized to speak; no policy addressed redundant interruption.
                   E: utterance delivered; the intended outcome had already been achieved.
CHANGED PREMISE:   The host meets the manager before the notification is delivered.
POLICY (Q1):       P_v: reconsider the notification if reliable evidence suggests the host has already
                   met the guest. A request for a formal announcement would override P_v.
Q1:                Y under P_v.
Q2:                ? : whether an encounter observation was available at that moment is not established.
Q3:                N : no purpose record existed at the notification point; only the trigger and the action.
Q4:                N : no review point between trigger and speech; the pending action executed directly.
Q5:                Suppression could miss a wanted announcement; prefer deferral or a brief clarification
                   over silent cancellation.
LAST PROVEN LINK:  recognition event → pending notification → notification handler → (~90 s) → speech.
FINDING / UNKNOWN: Under P_v, when the host has already met the manager, the notification may still be
                   delivered because no purpose record and no pre-delivery review exist at the
                   notification handler.
MINIMUM REMEDY:    Store the purpose with the pending task; immediately before delivery, query the current
                   interaction context (for example, co-presence or an ongoing conversation) and apply
                   execute / defer / clarify according to P_v.
ACCEPTANCE PAIR:   (a) manager arrives while the host is elsewhere → notify;
                   (b) manager arrives and is already talking with the host → defer or skip per P_v;
                   (c) the host explicitly requested a formal announcement → announce.
DISPOSITION:       Repair/validate a boundary (gap under P_v).
```

The record shows the subtlest distinction in the chain: Q2 remains unknown, yet Q3 is a demonstrated `N`, because a required *purpose record* was structurally absent regardless of what the sensors observed.

---

## E. Bounded external desk review: an existing medication-reminder behavior

**Source:** S. Merino-Fidalgo et al., “Behavior tree generation and adaptation for a social robot control with LLMs,” *Robotics and Autonomous Systems*, vol. 194, 105165 (2025), https://doi.org/10.1016/j.robot.2025.105165. **Later public repository:** https://github.com/sergifiUVa/Behavior-Tree-Generation-and-Adaptation-for-a-Social-Robot-Control-with-LLMs/tree/477bfcc00830fb6b5f93f62518c172a6f18af9ab (commit 477bfcc, 8 October 2025, **after article publication**).

### E1. Actual behavior, changed premise, and review policy

The authors' Figure 6 depicts a robot asked to navigate to a bathroom and deliver a medication reminder. A closed door blocks its route; navigation failure triggers repair and a detour. We hold the original instruction fixed and introduce a **counterfactual**: during that delay, the person may already have taken the medication. Under **P_m**, a materially delayed reminder requires a pre-delivery relevance check. Nothing here asserts that the authors adopted that policy.

**Q1:** Under P_m, `Y`: the robot's communicative effect should depend on a relevance check, **not** default to cancelling the reminder. Different policies might prescribe different behavior.

**Q2:** The published Figure 6 tree shows no relevance condition before the reminder. The later public repository contains a question-asking action and an answer-checking condition, not invoked in the illustrated path. The examined materials thus support `N — available but unused` on the illustrated/public path (**Q2-unused**, not a Q3 loss of already acquired evidence). A reported dose is evidence, not proof of ingestion. The published figure alone does not establish which primitives were available in the original experiment.

**Q3:** `–`: no updated report was obtained along the illustrated path, so we cannot conclude that it failed to reach a downstream consumer.

**Q4:** Independently, the published execution algorithm (Algorithm 2) repairs a tree after `Failure` and closes one that returns `Success`. A failure-triggered repair route **alone** cannot detect a *moot success*: an effect that executes successfully although its goal may no longer matter. This describes the documented **repair path**; it does not show that other conditions or the deployed system lacked safeguards.

**Q5:** An overly aggressive response may suppress a needed reminder; excessive clarification also disrupts interaction. The remedial check should distinguish reported taken / not taken / unknown and follow the care plan. It must not invent medication or dosage advice.

### E2. Located finding and minimum architectural response

> Under P_m, when medication status may have changed during a detour, the illustrated reminder may still be delivered without revalidating its purpose, because the available question/answer primitives are not invoked before the speech effect in the published tree.

The smallest candidate improvement is **not** another language model or a new agent. A purpose-aware plan generator can insert a meaningful relevance branch, with a validator checking that **purpose-bearing effects are identifiable** (e.g., a typed reminder or purpose tag) and carry the policy-appropriate guard or an explicitly approved exception. A generic speech action (`SpeakMessage` in the public code) cannot itself identify which speech acts constitute reminders. The generic speech and condition primitives were published after the paper; the actual deployed experimental configuration remains unverified.

**Paired acceptance cases:** Same request, same material detour: (a) user reports not taken; (b) user reports taken; (c) answer unavailable or unreliable. Verify that the branch is invoked, that provenance and time are captured, and that the chosen response matches P_m, including inverse-risk controls.

### E3. Positive control and limits

- **Positive control:** The consortium's approved JSON handlers prevented out-of-repertoire executable suggestions from being selected. This is a working authority boundary within the tested scope: **no gap demonstrated**. It does not mean all types of permission, execution or social-policy checks were solved.
- **Limits:** TRACE has not been tested for predictive sensitivity, and no clinical or social failure has been established in the authors' deployed robot. This is a bounded architectural desk review, not experimental validation.

---

## F. Relationship to existing methods and to observability

**Relation to STPA.** System-Theoretic Process Analysis already models control structures, process models and feedback paths, and its Unsafe Control Actions and loss scenarios cover stale or absent feedback, wrong timing and interactions among controllers (N. G. Leveson and J. P. Thomas, *STPA Handbook*, MIT, 2018: https://psas.scripts.mit.edu/home/books-and-handbooks/). TRACE does not introduce new hazard categories and makes no claim to outperform STPA, which can represent the same control concerns in a broader analysis.

**Why a focused HRI review.** A model may infer a rich social situation while a scheduler, skill, executor or learned control policy commits the effect; alternatively, perception and action may be unified in one model. Either way, an acquired premise must be **available and actionable at a timely, authorized boundary**. TRACE is a small premise-to-effect review artifact geared toward social consequences and a concrete architecture decision.

**Beyond a catalog of observables.** Segmentation, model-generated rationale, structured plans, behavior trees, tool calls and runtime traces each expose different parts of a system. None alone shows that a change in an interaction's purpose, authority or social meaning will alter the eventual effect. TRACE asks which signal or state **actually reaches an effect owner**, and what enforceable decision it enables.

